Symmetry gaps for higher order ordinary differential equations

The maximal contact symmetry dimensions for scalar ODEs of order $\ge 4$ and vector ODEs of order $\ge 3$ are well known. Using a Cartan-geometric approach, we determine for these ODEs the next largest realizable (submaximal) symmetry dimension. Moreover, finer curvature-constrained submaximal symmetry dimensions are also classified.

==> anc/HODE-Theorem_A.7.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" hide-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart; with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Tools): Preferences(&quot;ShowFramePrompt&quot;, false):</Text-field><Text-field style="Text" layout="Normal">
Authors: Johnson Allen Kessy and Dennis The</Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Computations for Theorem A.7</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># T = Z1 - 2*Z2

n := 6: 
StrEq :=[[T,X]=-X, seq([T, E || i] = (i-4)*E || i, i = 0 .. n),
   seq([X,E||i]= E||(i-1),i=1..n)],[seq(E || j, j = 0 .. n), X, T]:
LD := LieAlgebraData(StrEq, ode, grading = [seq(i-n-1, i = 0 .. n), -1, 0]):
DGsetup(LD);
Query(&quot;Jacobi&quot;);

# WARNING: E0,...,E6, X, T are re-labeled by Maple
#  to be    e1,...,e7, e8, e9 respectively.

MultiplicationTable();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fm9kZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+b2RlRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># fb below denotes the list of regular 2-cochains of bi-grade (2,1) or (4,2).

form:=(i,j,k)-&gt;evalDG(theta||(i+1) &amp;w theta||(j+1) &amp;t e||(k+1)):
fb:=[
     # bigrade (2,1) 

     form(0,4,0), form(1,3,0), form(0,5,1), form(1,4,1),
     form(2,3,1), form(0,6,2), form(1,5,2), form(2,4,2),
     form(1,6,3), form(2,5,3), form(3,4,3), form(2,6,4),
     form(3,5,4), form(3,6,5), form(4,5,5), form(4,6,6),

     # bigrade (4,2)

     form(1,6,7), form(2,5,7), form(3,4,7), 
     form(2,6,8), form(3,5,8)]: 
nops(fb);
kappa:= evalDG(DGzip(fb,[seq(a||i, i=1..nops(fb))],&quot;plus&quot;));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNA</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkb2RlRyUqcHJvdGVjdGVkRzckNyVRKGNvdl9iYXNGJEYtUShjb25fYmFzRiQ3IjdMNyQ3JSIiIiIiJkYzSSNhMUdGJDckNyVGMyIiJyIiI0kjYTNHRiQ3JDclRjMiIigiIiRJI2E2R0YkNyQ3JUY5IiIlRjNJI2EyR0YkNyQ3JUY5RjRGOUkjYTRHRiQ3JDclRjlGOEY+SSNhN0dGJDckNyVGOUY9RkJJI2E5R0YkNyQ3JUY5Rj0iIilJJGExN0dGJDckNyVGPkZCRjlJI2E1R0YkNyQ3JUY+RjRGPkkjYThHRiQ3JDclRj5GOEZCSSRhMTBHRiQ3JDclRj5GOEZPSSRhMThHRiQ3JDclRj5GPUY0SSRhMTJHRiQ3JDclRj5GPSIiKkkkYTIwR0YkNyQ3JUZCRjlGMywkRkMhIiI3JDclRkJGPkY5LCRGU0ZhbzckNyVGQkY0RkJJJGExMUdGJDckNyVGQkY0Rk9JJGExOUdGJDckNyVGQkY4RjRJJGExM0dGJDckNyVGQkY4RlxvSSRhMjFHRiQ3JDclRkJGPUY4SSRhMTRHRiQ3JDclRjRGM0YzLCRGNUZhbzckNyVGNEY5RjksJEZGRmFvNyQ3JUY0Rj5GPiwkRlZGYW83JDclRjRGQkZCLCRGZ29GYW83JDclRjRGQkZPLCRGam9GYW83JDclRjRGOEY4SSRhMTVHRiQ3JDclRjRGPUY9SSRhMTZHRiQ3JDclRjhGM0Y5LCRGOkZhbzckNyVGOEY5Rj4sJEZJRmFvNyQ3JUY4Rj5GQiwkRllGYW83JDclRjhGPkZPLCRGZm5GYW83JDclRjhGQkY0LCRGXXBGYW83JDclRjhGQkZcbywkRmBwRmFvNyQ3JUY4RjRGOCwkRmVxRmFvNyQ3JUY9RjNGPiwkRj9GYW83JDclRj1GOUZCLCRGTEZhbzckNyVGPUY5Rk8sJEZQRmFvNyQ3JUY9Rj5GNCwkRmluRmFvNyQ3JUY9Rj5GXG8sJEZdb0ZhbzckNyVGPUZCRjgsJEZjcEZhbzckNyVGPUY0Rj0sJEZocUZhbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Jac:=proc(kappa,x,y,z)
  # Evaluate the Jacobi identity for the deformed bracket
  # on the filtered Lie algebra f (defined by kappa).

  local DB: # deformed bracket
  
  DB:= (x,y)-&gt; evalDG(LieBracket(x,y) &amp;minus convert(ContractIndices(kappa, x &amp;t y, [[1,1],[2,2]]),DGvector)):
  return DGsimplify(evalDG(DB(x, DB(y,z))-DB(DB(x,y),z)-DB(y, DB(x,z))));

end proc:</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># We impose Jac(kappa,X,.,.)= 0 and obtain kappaX, which gives (A.6) of the article.

JacX:= (x,y)-&gt; Jac(kappa,e8,x,y):
JacXEqns:={seq(seq(JacX(e||i, e||j),i=1..n+3),j=1..n+3)}:
map(v-&gt;op(DGinfo(v,&quot;CoefficientSet&quot;)),JacXEqns):
sol:=solve(%):
kappaX:= DGsimplify(evalDG(subs(sol,kappa)));
SurvivingParameters:=indets(kappaX)intersect {seq(a||i, i=1..nops(fb))};
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEna2FwcGFYRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiM2XFtsLUYsNiVRI2E3RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKCYjOTUyOzFGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaG4tRiw2JVEoJiM5NTI7NUYnRi9GMkZaLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkb0ZRRlRGV0ZaLUYsNiVRKCYjOTUyOzZGJ0YvRjJGWi1GLDYlUSNlMkYnRi9GMkZgb0ZRRlRGV0ZaLUYsNiVRKCYjOTUyOzdGJ0YvRjJGWi1GLDYlUSNlM0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvRlFGVC1GLDYlUSgmIzk1MjsyRidGL0YyRlotRiw2JVEoJiM5NTI7NEYnRi9GMkZaRl1vRmBvRlFGVEZlcEZaRmZvRlpGX3BGYG8tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RlRGUUY5RlRGZXBGWkZccEZaLUYsNiVRI2U0RidGL0YyRmJwLUYsNiVRJGExOEYnRi9GMkZURmVwRlpGXHBGWi1GLDYlUSNlOEYnRi9GMkZicEZRRlQtRiw2JVEoJiM5NTI7M0YnRi9GMkZaRmhwRlpGaW9GYnBGUUZURmpxRlpGam5GWkZfcEZgb0ZkcUZURmpxRlpGZm9GWkZncUZgb0ZbcUZURmpxRlpGXHBGWi1GLDYlUSNlNUYnRi9GMkZgb0ZRRlRGaHBGWkZlcEZaRl1vRmBvRlFGVEZocEZaRmpxRlpGaW9GYnBGUUZURmhwRlpGam5GWkZhcUZicEZkcUZURmhwRlpGam5GWkZncUZicEZRRlRGaHBGWkZmb0ZaRl1yRmBvRlFGVEZocEZaRlxwRlotRiw2JVEjZTZGJ0YvRjJGYnBGUUZURmpuRlpGV0ZaRl1vRmBvRlFGVEZqbkZaRmpxRlpGX3BGYG9GUUZURmpuRlpGaHBGWkZhcUZgb0ZkcUZURmpuRlpGaHBGWkZncUZicEZRRlRGam5GWkZmb0ZaRmByRmJwRlFGVEZmb0ZaRldGWkZpb0ZicEZRRlRGZm9GWkZlcEZaRl9wRmJwRmRxRlRGZm9GWkZqcUZaRmdxRmBvRlFGVEZmb0ZaRmhwRlpGXXJGYG9GUUZURmZvRlpGam5GWkZgckZicEZRRlRGXHBGWkZXRlpGX3BGYnBGW3FGVEZccEZaRmVwRlpGYXFGYG9GZHFGVEZccEZaRmVwRlpGZ3FGYnBGW3FGVEZccEZaRmpxRlpGXXJGYnBGUUZURlxwRlpGaHBGWkZgckY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkb2RlRyUqcHJvdGVjdGVkRzckNyVRKGNvdl9iYXNGJEYtUShjb25fYmFzRiQ3IjdCNyQ3JSIiIiIiJkYzSSNhN0dGJDckNyVGMyIiJyIiI0Y1NyQ3JUYzIiIoIiIkRjU3JDclRjkiIiVGMywkRjUhIiI3JDclRjlGOEY9RjU3JDclRjlGPEZALCRGNUY5NyQ3JUY5RjwiIiksJEkkYTE4R0YkRkI3JDclRj1GQEY5RkE3JDclRj1GNEY9RkE3JDclRj1GOEZKRkw3JDclRj1GPEY0Rkc3JDclRkBGOUYzRjU3JDclRkBGPUY5RjU3JDclRkBGNEZARkE3JDclRkBGNEZKRks3JDclRkBGOEY0RkE3JDclRkBGPEY4RjU3JDclRjRGM0YzRkE3JDclRjRGPUY9RjU3JDclRjRGQEZARjU3JDclRjRGQEZKRkw3JDclRjRGOEY4RkE3JDclRjhGM0Y5RkE3JDclRjhGOUY9RkE3JDclRjhGPUZKRks3JDclRjhGQEY0RjU3JDclRjhGNEY4RjU3JDclRjxGM0Y9RkE3JDclRjxGOUZALCRGNSEiIzckNyVGPEY5RkpGTDckNyVGPEY9RjRGY3A3JDclRjxGQEY4RkE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0U3Vydml2aW5nUGFyYW1ldGVyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEkYTE4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNhN0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpuRl1vRjk=">PCRJJGExOEc2IkkjYTdHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L355" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Other Jacobi identities force triviality of the remaining parameters. We conclude that kappa=0.

0 = Jac(kappaX,e3,e5,e7); # Inputs: E2, E4, E6

0 = Jac(kappaX,e2,e3,e6); # Inputs: E1, E2, E5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVS1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI2E3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRk4vJTFzdXBlcnNjcmlwdHNoaWZ0R0YuRi9GUS1GZW42JVEjZTVGJ0ZobkZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">LyIiIS1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJJG9kZUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJiwkKiRJI2E3R0YmIiIjRjU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRJGExOEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlktRk02JVEjZTFGJ0ZQRlNGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">LyIiIS1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJJG9kZUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkkkYTE4R0Ym</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>
